M\'ethodes de calcul avec r\'eseaux de tenseurs en physique (Basic tensor network computations in physics)

Cet article se veut un survol des r\'eseaux de tenseurs et s'adresse aux d\'ebutants en la mati\`ere. Nous y mettons l'accent sur les outils n\'ecessaires \`a l'impl\'ementation concr\`ete d'algorithmes. Quatre op\'erations de base (remodelage, permutation d'indices, contraction et d\'ecomposition) qui sont couramment utilis\'ees dans les algorithmes de r\'eseaux de tenseurs y sont d\'ecrites. Y seront aussi couverts la notation diagrammatique, les \'etats en produit de matrices (MPS), les op\'erateurs en produit de matrices (MPO), \'etat projet\'e de paires intriqu\'ees (PEPS), l'approche par renormalisation d'enchev\^etrement multi-\'echelle (MERA), la d\'ecimation par bloc d'\'evolution temporelle (TEBD) et le groupe de renormalisation de tenseurs (TRG). This article is intended as an overview of tensor networks for beginners looking to perform computations. We focus on the tools necessary for the concrete implementation of algorithms. Four basic operations (reshaping, permutation, contraction, and decomposition) that are commonly used in tensor network algorithms are covered. The article also briefly reviews diagrammatic notation, matrix product states (MPS), matrix product operators (MPO), projected entangled pair states (PEPS), multi-scale entanglement renormalization ansatz (MERA), time evolution block decimation (TEBD), and tensor renormalization group (TRG).

==> mps-EN.jl <==
#############################################################
#
#  Converting wavefunctions into the matrix product state
#
#############################################################
# Made by T.E. Baker, S. Desrosiers, M. Tremblay, and M.P. Thompson (2019)
# See accompanying license with this program
# This code is native to the julia programming language (v1.1.1)
#

using LinearAlgebra

# creating random normalized state vector of size N
physInd = 2 #size of the physical index
vect = rand(ComplexF64, physInd^N, 1) #we initialize a random state
vect /= norm(vect) #this normalizes the wavefunction

# reshaping into 2 * 2^N tensor
function makeMPS(vect,physInd,N)
  mps = []

  #reshaped vector isolating the first index of size 2
  M = reshape(vect, physInd, physInd^(N-1))

  Lindsize = 1 #current size of the left index

  # MPS building loop
  for i=1:N-1
    U, D, V = svd(M) # applying SVD.
    temp = reshape(U,Lindsize,physInd,size(D,1))
    push!(mps, temp)
    Lindsize = size(D,1)
    DV = Diagonal(D)*V'
    if i == N-1
      temp = reshape(DV,Lindsize[1],physInd,1)
      push!(mps,temp)
    else
      Rsize = cld(size(M,2),physInd) #integer division, round up
      M = reshape(DV,size(D,1)*physInd,Rsize)
    end
  end
  return mps
end

mps = makeMPS(vect,physInd,N)

==> mps-FR.jl <==
#############################################################
#
#  Conversion de fonctions d'onde en états de produit matriciel
#
#############################################################
# Fait par T.E. Baker, S. Desrosiers, M. Tremblay et M.P. Thompson (2019)
# Voir la licence accompagnant ce programme
# Ce code est natif du langage de programmation Julia (v1.1.1)
#

using LinearAlgebra

# Création d'un vecteur d'état normalisé aléatoire de taille N
physInd = 2 # Taille de l'indice physique
vect = rand(ComplexF64, physInd^N, 1) # Initialisation d'un état aléatoire
vect /= norm(vect) # Normalisation de la fonction d'onde

function makeMPS(vect,physInd,N)
  mps = []
  Lindsize = 1 # Taille actuelle de l'indice de gauche
  
  # Vecteur remodelé isolant le premier indice de taille 2
  M = reshape(vect, physInd, physInd^(N-1))

  # Boucle de construction du MPS 
  for i=1:N-1
    U, D, V = svd(M) # Application de la SVD
    temp = reshape(U,Lindsize,physInd,size(D,1))
    push!(mps, temp)
    Lindsize = size(D,1)
    DV = Diagonal(D)*V'
    if i == N-1
      temp = reshape(DV,Lindsize[1],physInd,1)
      push!(mps,temp)
    else
      Rsize = cld(size(M,2),physInd) #Division entière, arrondit
      M = reshape(DV,size(D,1)*physInd,Rsize)
    end
  end
  return mps
end

mps = makeMPS(vect,physInd,N)
